Fast computation of the principal components of genotype matrices in Julia

Finding the largest few principal components of a matrix of genetic data is a common task in genome-wide association studies (GWASs), both for dimensionality reduction and for identifying unwanted factors of variation. We describe a simple random matrix model for matrices that arise in GWASs, showing that the singular values have a bulk behavior that obeys a Marchenko-Pastur distributed with a handful of large outliers. We also implement Golub-Kahan-Lanczos (GKL) bidiagonalization in the Julia programming language, providing thick restarting and a choice between full and partial reorthogonalization strategies to control numerical roundoff. Our implementation of GKL bidiagonalization is up to 36 times faster than software tools used commonly in genomics data analysis for computing principal components, such as EIGENSOFT and FlashPCA, which use dense LAPACK routines and randomized subspace iteration respectively.

==> code/svd.jl <==
function svd_gkl(A, q; maxiter=minimum(size(A)))
    m, n = size(A)
    T = eltype(A)
    Tr = typeof(one(T)/norm([one(T)]))

    αs = Tr[]
    βs = Tr[]
    P = zeros(T, m, 0)
    Q = [q]

    β = zero(Tr)
    p = zeros(size(A, 1))
    for iter in 1:maxiter
        p = A*q - β*p
        α = norm(p)
        p = p/α
        push!(αs, α)
        P = [P p]

        q = A'p - α*q
        β = norm(q)
        q = q/β
        push!(βs, β)
        Q = [Q q]
    end

    B = Bidiagonal(αs, βs[1:maxiter-1], true)
    F = svdfact(B)
    LinAlg.SVD(P*F[:U], F[:S], F[:Vt]*Q[:,1:maxiter]')
end

m = 10
n = 20
A = zeros(m, n)
for i=1:min(m, n)
    A[i, i] = i
end
q = ones(n)/√n
svd_gkl(A, q)


==> fig/thickrestarted/plot.jl <==
using Gadfly

Θs = readcsv("thetas.txt")
is = readcsv("is.txt")
macrois = readcsv("macrois.txt")

p = plot(
Guide.xlabel("Iteration"), Guide.ylabel("Ritz values"),
Coord.Cartesian(xmax=120),
layer(Geom.point, x=is, y=Θs,
    Theme(default_point_size=1.75px, default_color=colorant"black", highlight_width=0px)
),
layer(Geom.vline, xintercept = macrois,
    Theme(default_color=colorant"grey")
),
)
draw(PDF("fig-conv.pdf", 8inch, 6inch), p)

